Exploratory Responsiveness and Adaptive Rigidity under AI-Assisted Optimization

This paper develops a theory of exploratory adaptation under AI-assisted optimization. The central argument is that the long-run adaptive effects of AI systems depend critically on how predictive assistance interacts with exploratory responsiveness itself. We formalize this mechanism using a dynamical framework in which cognitive, institutional, and technological systems evolve over rugged epistemic landscapes characterized by multiple locally reinforced configurations. A central state variable in the model is adaptive responsiveness, which measures the capacity of a system to traverse unfamiliar conceptual and institutional trajectories under changing conditions. Under convergent predictive regimes, AI systems substitute for exploratory engagement, reducing adaptive responsiveness and generating metastable trapping, hysteresis, premature convergence, and exploration-collapse dynamics in which systems become locally efficient but globally rigid. The framework also identifies contrasting exploration-enhancing regimes in which AI systems amplify exploratory search, conceptual traversal, and adaptive mobility. The effective substitution parameter is therefore responsiveness-dependent: systems possessing weak exploratory routines are more vulnerable to exploratory substitution, whereas systems already possessing high adaptive responsiveness may use AI assistance to expand exploratory mobility across rugged landscapes. The long-run adaptive effects of AI consequently depend not only on AI capability itself, but also on institutional structure, developmental context, and the architecture of human-machine interaction.

==> simulate_timing.py <==
"""Reproduce the timing comparison in Figure 1.

The script integrates the two-state model in main.tex and writes a vector PDF.
Parameter values are illustrative and match the Appendix.
"""

from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


OUT = Path(__file__).resolve().parent / "fig1_timing.pdf"

B0 = 0.05
C0 = 0.0
RHO = 0.35
DELTA = 0.12
ALPHA = 1.0
LAMBDA0 = 1.0
L = 4.0
T_END = 16.0
DT = 0.005


def assistance(t: float, schedule: str) -> float:
    if schedule == "immediate":
        return 1.0 if 0.0 <= t < L else 0.0
    if schedule == "delayed":
        return 1.0 if L <= t < 2.0 * L else 0.0
    raise ValueError(f"Unknown schedule: {schedule}")


def rhs(t: float, state: np.ndarray, schedule: str) -> np.ndarray:
    breadth, compression = state
    a = assistance(t, schedule)
    d_breadth = RHO * (1.0 - a) * (1.0 - breadth)
    d_compression = ALPHA * a * (1.0 - breadth) - DELTA * compression
    return np.array([d_breadth, d_compression])


def integrate(schedule: str) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    times = np.arange(0.0, T_END + DT / 2.0, DT)
    states = np.empty((times.size, 2))
    states[0] = np.array([B0, C0])
    for i in range(times.size - 1):
        t = times[i]
        y = states[i]
        k1 = rhs(t, y, schedule)
        k2 = rhs(t + DT / 2.0, y + DT * k1 / 2.0, schedule)
        k3 = rhs(t + DT / 2.0, y + DT * k2 / 2.0, schedule)
        k4 = rhs(t + DT, y + DT * k3, schedule)
        states[i + 1] = y + DT * (k1 + 2.0 * k2 + 2.0 * k3 + k4) / 6.0
    responsiveness = LAMBDA0 / (LAMBDA0 + states[:, 1])
    return times, states, responsiveness


t, early, r_early = integrate("immediate")
_, delayed, r_delayed = integrate("delayed")

test_idx = int(round((2.0 * L) / DT))
assert abs(early[test_idx, 0] - delayed[test_idx, 0]) < 2e-3
assert early[test_idx, 1] > delayed[test_idx, 1]

red = "#B44C43"
blue = "#2D6F9F"
gray = "#E8E8E8"

plt.rcParams.update(
    {
        "font.family": "DejaVu Sans",
        "font.size": 9.5,
        "axes.spines.top": False,
        "axes.spines.right": False,
        "axes.linewidth": 0.8,
        "xtick.major.width": 0.8,
        "ytick.major.width": 0.8,
        "legend.frameon": False,
        "pdf.fonttype": 42,
    }
)

fig, axes = plt.subplots(4, 1, figsize=(7.2, 6.5), sharex=True)
fig.subplots_adjust(left=0.11, right=0.98, top=0.975, bottom=0.09, hspace=0.18)

a_early = np.array([assistance(x, "immediate") for x in t])
a_delayed = np.array([assistance(x, "delayed") for x in t])

series = [
    (a_early, a_delayed, "Assistance, $A(t)$", (0.0, 1.08)),
    (early[:, 0], delayed[:, 0], "Exploratory breadth, $B(t)$", (0.0, 1.02)),
    (early[:, 1], delayed[:, 1], "Compression, $C(t)$", (0.0, None)),
    (r_early, r_delayed, "Responsiveness, $R(t)$", (0.25, 1.02)),
]

for i, (y_early, y_delayed, ylabel, ylim) in enumerate(series):
    ax = axes[i]
    ax.axvspan(2.0 * L, T_END, color=gray, alpha=0.55, linewidth=0)
    ax.axvline(2.0 * L, color="#555555", linestyle=":", linewidth=1.0)
    if i == 0:
        ax.step(t, y_early, where="post", color=red, linewidth=2.0, label="Immediate assistance")
        ax.step(t, y_delayed, where="post", color=blue, linewidth=2.0, label="Delayed assistance")
        ax.legend(loc="upper right", ncol=2, columnspacing=1.4, handlelength=2.5)
    else:
        ax.plot(t, y_early, color=red, linewidth=2.0)
        ax.plot(t, y_delayed, color=blue, linewidth=2.0)
    ax.set_ylabel(ylabel)
    ax.set_xlim(0.0, T_END)
    if ylim[1] is None:
        ax.set_ylim(bottom=ylim[0])
    else:
        ax.set_ylim(*ylim)
    ax.grid(axis="y", color="#D8D8D8", linewidth=0.55, alpha=0.75)
    ax.text(0.01, 0.88, f"({chr(97 + i)})", transform=ax.transAxes, fontweight="bold")

axes[0].text(2.0 * L + 0.18, 0.08, "Unaided transfer", color="#555555")
axes[-1].set_xlabel("Time")
axes[-1].set_xticks(np.arange(0, T_END + 0.1, 2.0))

fig.savefig(OUT, bbox_inches="tight")

print(
    {
        "B_immediate_at_2L": float(early[test_idx, 0]),
        "B_delayed_at_2L": float(delayed[test_idx, 0]),
        "C_immediate_at_2L": float(early[test_idx, 1]),
        "C_delayed_at_2L": float(delayed[test_idx, 1]),
        "R_immediate_at_2L": float(r_early[test_idx]),
        "R_delayed_at_2L": float(r_delayed[test_idx]),
        "output": str(OUT),
    }
)

